Polarimetric and spectroscopic study of radio-quiet weak emission line quasars

A small subset of optically selected radio-quiet quasars showing weak or no emission lines may turn out to be the elusive radio-quiet BL Lac objects, or simply be radio-quiet QSOs with a still-forming/shielded broad line region (BLR). High polarisation ($p$ $>$ 3$-$4$\%$), a hallmark of BL Lacs, can be used to test whether some optically selected `radio-quiet weak emission line quasars' (RQWLQs) show a fractional polarisation high enough to qualify as radio-quiet analogs of BL Lac objects. Out of the observed six RQWLQs candidates showing an insignificant proper motion, only two are found to have $p$ $>$ 1$\%$. For these two RQWLQs, namely J142505.59$+$035336.2, J154515.77+003235.2, we found polarisation of 1.03$\pm$0.36$\%$, 1.59$\pm$0.53$\%$ respectively, which again is too modest to justify a (radio-quiet) BL Lac classification. We also present here a statistical comparison of the optical spectral index, for a set of 40 RQWLQs with redshift-luminosity matched control sample of 800 QSOs and an equivalent sample of 120 blazars. The spectral index distribution of RQWLQs is found to differ, at a high significance level, from that of blazars and is consistent with that of the ordinary QSOs. Likewise, a structure-function analysis of photometric light curves presented here suggests that the mechanism driving optical variability in RQWLQs is similar to that operating in QSOs and different from that of blazars. These findings are consistent with the common view that the central engine in RQWLQs, as a population, is akin to that operating in normal QSOs and the primary differences between them might be related to differences in the BLR.

==> t.sh <==
latex ms
bibtex ms
latex ms
latex ms
dvips ms.dvi -o ms.ps
ps2pdf ms.ps

